New Solutions Based on the Generalized Eigenvalue Problem for the Data Collaboration Analysis

In recent years, the accumulation of data across various institutions has garnered attention for the technology of confidential data analysis, which improves analytical accuracy by sharing data between multiple institutions while protecting sensitive information. Among these methods, Data Collaboration Analysis (DCA) is noted for its efficiency in terms of computational cost and communication load, facilitating data sharing and analysis across different institutions while safeguarding confidential information. However, existing optimization problems for determining the necessary collaborative functions have faced challenges, such as the optimal solution for the collaborative representation often being a zero matrix and the difficulty in understanding the process of deriving solutions. This research addresses these issues by formulating the optimization problem through the segmentation of matrices into column vectors and proposing a solution method based on the generalized eigenvalue problem. Additionally, we demonstrate methods for constructing collaborative functions more effectively through weighting and the selection of efficient algorithms suited to specific situations. Experiments using real-world datasets have shown that our proposed formulation and solution for the collaborative function optimization problem achieve superior predictive accuracy compared to existing methods.

==> img/compress.py <==
# from PIL import Image
# import os

# def compress_eps_in_folder(folder_path, dpi=(128, 128), quality=85):
#     """
#     Compress all EPS files in the given folder by reducing their resolution.

#     Args:
#     - folder_path: Path to the folder containing EPS files.
#     - dpi: The resolution (dots per inch) to which the images should be resized. Default is (128, 128).

#     Returns:
#     - None
#     """
#     # フォルダ内のすべてのファイルをループする
#     for file_name in os.listdir(folder_path):
#         if file_name.lower().endswith('.eps') and file_name[0] != '.':
#             print(f"Compressing {file_name}...")
#             # 元のEPSファイルのフルパス
#             original_path = os.path.join(folder_path, file_name)
#             # 圧縮されたファイルの保存先のフルパス
#             # compressed_path = os.path.join(folder_path, file_name.replace('.eps', '_compressed.eps'))
#             compressed_path = os.path.join(folder_path, file_name)
#             # compressed_path = os.path.join(folder_path, "jpg", file_name.replace('.eps', '.jpg'))
            
#             with Image.open(original_path) as img:
#                 # ラスター化と解像度の設定
#                 img = img.convert('RGB')
#                 img.save(compressed_path, dpi=dpi, quality=quality, optimize=True)

#             print(f"Converted and compressed {file_name}, saved to {compressed_path}")

# # 使用例
# folder_path = './savepic/'
# compress_eps_in_folder(folder_path, dpi=(1, 1), quality=1)


import subprocess
import os

def compress_eps_with_ghostscript(input_eps_path, output_eps_path, quality='screen'):
    """
    Compress an EPS file using Ghostscript.

    Args:
    - input_eps_path: The path to the input EPS file.
    - output_eps_path: The path where the compressed EPS file will be saved.
    - quality: The desired quality of the output. Options: 'screen', 'ebook', 'printer', 'prepress'.
               'screen' has the lowest quality and smallest file size.
    """
    # Ghostscriptのコマンドを構築
    gs_command = [
        "gs", 
        "-sDEVICE=eps2write",
        f"-dPDFSETTINGS=/{quality}",
        "-o", output_eps_path,
        input_eps_path
    ]
    
    # Ghostscriptコマンドを実行
    try:
        subprocess.run(gs_command, check=True)
        print(f"Compressed EPS file saved to {output_eps_path}")
    except subprocess.CalledProcessError as e:
        print(f"Error compressing EPS file: {e}")

# 使用例
folder_path = './savepic/'
for file_name in os.listdir(os.path.join(folder_path, "raw")):
    if file_name.lower().endswith('.eps') and file_name[0] != '.':
        input_eps_path = os.path.join(folder_path, "raw", file_name)
        # output_eps_path = os.path.join(folder_path, file_name.replace('.eps', '_compressed.eps'))
        output_eps_path = os.path.join(folder_path, file_name)
        compress_eps_with_ghostscript(input_eps_path, output_eps_path, quality='screen')


==> img/convert2eps.sh <==
#!/bin/zsh

for f in *.png; do
echo convert ./$f ./savepic/${f%.png}.eps
convert ./$f ./savepic/${f%.png}.eps;
mv ./$f ./done/$f;
done

for f in *.jpeg; do
echo convert ./$f ./savepic/${f%.jpeg}.eps
convert ./$f ./savepic/${f%.jpeg}.eps;
mv ./$f ./done/$f;
done

for f in *.jpg; do
echo convert ./$f ./savepic/${f%.jpg}.eps
convert ./$f ./savepic/${f%.jpg}.eps;
mv ./$f ./done/$f;
done

==> img/convert2jpeg.sh <==
#!/bin/zsh

# for f in *.png; do
# echo convert ./$f ./savepic/${f%.png}.jpeg
# convert ./$f ./savepic/${f%.png}.jpeg;
# mv ./$f ./done/$f;
# done

for f in *.eps; do
echo convert ./$f ./savepic/${f%.eps}.jpeg
convert ./$f ./savepic/${f%.eps}.jpeg;
mv ./$f ./done/$f;
done

# for f in *.jpg; do
# echo convert ./$f ./savepic/${f%.jpg}.jpeg
# convert ./$f ./savepic/${f%.jpg}.jpeg;
# mv ./$f ./done/$f;
# done
